Feature Partitioning for Robust Tree Ensembles and their Certification in Adversarial Scenarios

Machine learning algorithms, however effective, are known to be vulnerable in adversarial scenarios where a malicious user may inject manipulated instances. In this work we focus on evasion attacks, where a model is trained in a safe environment and exposed to attacks at test time. The attacker aims at finding a minimal perturbation of a test instance that changes the model outcome. We propose a model-agnostic strategy that builds a robust ensemble by training its basic models on feature-based partitions of the given dataset. Our algorithm guarantees that the majority of the models in the ensemble cannot be affected by the attacker. We experimented the proposed strategy on decision tree ensembles, and we also propose an approximate certification method for tree ensembles that efficiently assess the minimal accuracy of a forest on a given dataset avoiding the costly computation of evasion attacks. Experimental evaluation on publicly available datasets shows that proposed strategy outperforms state-of-the-art adversarial learning algorithms against evasion attacks.

==> plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.0, 0.888888888888889, 0.8503401360544216, 0.9144947416552358, 1.1383557589417843, 1.6929256101553996]\n",
      "[1.0, 0.8080808080808082, 0.6310501937324097, 0.48975484892501553, 0.3810268305468553, 0.2982372067978168]\n",
      "[1.0, 0.8040201005025127, 0.621536874228906, 0.4750258494381755, 0.3620255435606781, 0.2760987680787073]\n",
      "[1.0, 0.802675585284281, 0.6184153084815888, 0.47025303971774823, 0.35596656021365236, 0.2691772246026098]\n",
      "[1.0, 0.8016032064128258, 0.6159355839783822, 0.4664826386126584, 0.3512140325410068, 0.2637949851917939]\n",
      "[1.0, 0.800800800800801, 0.6140859275700387, 0.46368234614740966, 0.34770366591164353, 0.25984601394771284]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy\n",
    "import math\n",
    "import scipy.special\n",
    "%matplotlib inline\n",
    "\n",
    "fig = plt.figure()\n",
    "plt.axes()\n",
    "for d in [10, 100, 200, 300, 500, 1000]:\n",
    "    prob = []\n",
    "    x = []\n",
    "    for b in range(1,7):\n",
    "        s = d/(2*b+1)\n",
    "        x1=scipy.special.binom(2*b+1, b)\n",
    "        x2=math.factorial(b)\n",
    "        l = numpy.array([s/(d-i) for i in range(b)])\n",
    "        x3 = numpy.prod(l)\n",
    "        \n",
    "        prob.append(x1*x2*x3)\n",
    "        x.append(b)\n",
    "        #{{2b+1}\\choose {b}} b! \\prod_{i=0}^{b-1} \\frac{s}{d-i}\n",
    "\n",
    "    print(prob)\n",
    "    lb = \"d:\" + str(d)\n",
    "    plt.plot(x, prob, '-o', label=lb)\n",
    "    plt.legend();\n",
    "    plt.xlabel(\"b\")\n",
    "    plt.ylabel(\"prob of choosing b element from b sets of 2b+1\");\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "=====================================\n",
      "-- throw balls into b bins except 1--\n",
      "--      SIMULATION                 --\n",
      "b= 1 conflicts: 0.3413    distinct: 0.6587\n",
      "b= 2 conflicts: 0.5178    distinct: 0.4822\n",
      "b= 3 conflicts: 0.6506    distinct: 0.3494\n",
      "b= 4 conflicts: 0.7491    distinct: 0.2509\n",
      "--      FORMULA                    --\n",
      "b= 1 conflicts: 0.33333333333333337    distinct: 0.6666666666666666\n",
      "b= 2 conflicts: 0.52    distinct: 0.48\n",
      "b= 3 conflicts: 0.6501457725947521    distinct: 0.3498542274052478\n",
      "b= 4 conflicts: 0.7439414723365341    distinct: 0.25605852766346593\n",
      "\n",
      "\n",
      "================================================\n",
      "-- extract b balls of distinct color, except a color\n",
      "--                    SIMULATION                  --\n",
      "b= 1 conflicts: 0.3394    distinct: 0.6606\n",
      "b= 2 conflicts: 0.5131    distinct: 0.4869\n",
      "b= 3 conflicts: 0.6361    distinct: 0.3639\n",
      "b= 4 conflicts: 0.7257    distinct: 0.2743\n",
      "--                    FORMULA                  --\n",
      "b= 1 conflicts: 0.33333333333333337    distinct: 0.6666666666666666\n",
      "b= 2 conflicts: 0.510204081632653    distinct: 0.489795918367347\n",
      "b= 3 conflicts: 0.6346364632809645    distinct: 0.3653635367190355\n",
      "b= 4 conflicts: 0.7260477694418028    distinct: 0.2739522305581972\n"
     ]
    }
   ],
   "source": [
    "import math\n",
    "import scipy.special\n",
    "from random import seed\n",
    "from random import randint\n",
    "\n",
    "'''\n",
    "for b in range(1, 5):\n",
    "    #print(b, math.exp(-b**2/(4*b+2)))\n",
    "    x1=scipy.special.binom(2*b, b)\n",
    "    x2=math.factorial(b)\n",
    "    x3=(2*b+1)**b\n",
    "    v1 = scipy.special.comb(2*b, b) / scipy.special.comb(2*b+1, b, repetition=True)\n",
    "    print(\"b=\", b, \" Pr no conflics: \", x1*x2/x3)\n",
    "    #print(\"b=\", b, \" Pr no conflics: \", v1)\n",
    "'''    \n",
    "\n",
    "\n",
    "print(\"=====================================\")\n",
    "print(\"-- throw balls into b bins except 1--\")\n",
    "print(\"--      SIMULATION                 --\")\n",
    "\n",
    "for b in range(1, 5):\n",
    "    y=0\n",
    "    n=0\n",
    "    rounds=10000\n",
    "    for i in range(rounds):\n",
    "        # seed random number generator\n",
    "        seed(i)\n",
    "        l = []\n",
    "        for _ in range(b):\n",
    "            value = randint(1, 2*b+1)\n",
    "            if value == 1: # only symbols != 1\n",
    "                y += 1\n",
    "                break\n",
    "            if value in l:\n",
    "                y += 1\n",
    "                break\n",
    "            else:\n",
    "                l.append(value)\n",
    "        if len(l) == b:\n",
    "            n += 1\n",
    "    print(\"b=\", b, \"conflicts:\", y/rounds, \"   distinct:\", n/rounds)\n",
    "\n",
    "    \n",
    "print(\"--      FORMULA                    --\")    \n",
    "for b in range(1, 5):\n",
    "    v1 = scipy.special.comb(2*b, b) * math.factorial(b) / (2*b+1)**b\n",
    "    print(\"b=\", b, \"conflicts:\", 1-v1, \"   distinct:\", v1)\n",
    "\n",
    "\n",
    "\n",
    "print(\"\\n\\n================================================\")\n",
    "print(\"-- extract b balls of distinct color, except a color\")\n",
    "print(\"--                    SIMULATION                  --\")\n",
    "\n",
    "sz_bin=10\n",
    "for b in range(1, 5):\n",
    "    y=0\n",
    "    n=0\n",
    "    rounds=10000\n",
    "            \n",
    "    for i in range(rounds):\n",
    "        balls = []\n",
    "        for h in range(2*b+1):\n",
    "            for k in range(sz_bin):\n",
    "                balls.append(h)\n",
    "            \n",
    "        # seed random number generator\n",
    "        seed(i)\n",
    "        l = []\n",
    "        for round in range(b):\n",
    "            index = randint(0, len(balls) - 1)\n",
    "            if (index < 0 or index >= len(balls)):\n",
    "                print(\"error index:\", index)\n",
    "            value = balls[index]\n",
    "            del balls[index]\n",
    "            if value == 0: # only symbols != 0\n",
    "                y += 1\n",
    "                break\n",
    "            if value in l:\n",
    "                y += 1\n",
    "                break\n",
    "            else:\n",
    "                l.append(value)\n",
    "        if len(l) == b:\n",
    "            n += 1\n",
    "    print(\"b=\", b, \"conflicts:\", y/rounds, \"   distinct:\", n/rounds)\n",
    "\n",
    "    \n",
    "print(\"--                    FORMULA                  --\")\n",
    "for b in range(1, 5):\n",
    "    d=sz_bin*(2*b+1)\n",
    "\n",
    "    v3=1.\n",
    "    for i in range(b):\n",
    "        v3*=sz_bin/(d-i)\n",
    "    v3 = scipy.special.comb(2*b, b) * math.factorial(b) * v3\n",
    "    print(\"b=\", b, \"conflicts:\", 1-v3, \"   distinct:\", v3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "b=1 p=1 Prob=0.0\n",
      "b=2 p=0.8 Prob=0.003362819969582695\n",
      "b=3 p=0.6122 Prob=8.806070393415443e-11\n",
      "b=4 p=0.4609 Prob=1.9037147784311753e-20\n",
      "CUMULATE\n",
      "0.5397946186935894 0.46020538130641064\n"
     ]
    }
   ],
   "source": [
    "import math\n",
    "import scipy.special\n",
    "from random import seed\n",
    "from random import randint\n",
    "\n",
    "r = 100\n",
    "n = 90\n",
    "\n",
    "\n",
    "for i in range(len(p)):\n",
    "    pr=p[i]\n",
    "    x2=pr**n\n",
    "    x3=(1.0 - pr)**(r-n)\n",
    "    print(\"b={} p={} Prob={}\".format(i+1, pr, x1*x2*x3))\n",
    "    \n",
    "    \n",
    "print(\"CUMULATE\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "p = 0.8      # b = 2\n",
    "p = 0.6122   # b = 3\n",
    "p = 0.4609   # b = 4\n",
    "\n",
    "p = 0.5\n",
    "r = 100\n",
    "\n",
    "sum = 0\n",
    "for i in range(0, int(r/2)):\n",
    "    x1=scipy.special.binom(r, i+1)\n",
    "    x2=p**(i+1)\n",
    "    x3=(1.0 - p)**(r-(i+1))\n",
    "    sum += x1*x2*x3\n",
    "\n",
    "print(sum, 1-sum)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "prob 1 errors: 0.3840000000000001\n",
      "b: 1 error rate: 0.3840000000000001\n",
      "b: 1 accuracy: 0.6159999999999999\n",
      "prob 1 errors: 0.4096000000000001\n",
      "prob 2 errors: 0.2048000000000001\n",
      "b: 2 error rate: 0.6144000000000002\n",
      "b: 2 accuracy: 0.38559999999999983\n",
      "prob 1 errors: 0.36700160000000015\n",
      "prob 2 errors: 0.27525120000000014\n",
      "prob 3 errors: 0.11468800000000005\n",
      "b: 3 error rate: 0.7569408000000003\n",
      "b: 3 accuracy: 0.2430591999999997\n",
      "prob 1 errors: 0.30198988800000015\n",
      "prob 2 errors: 0.3019898880000002\n",
      "prob 3 errors: 0.1761607680000001\n",
      "prob 4 errors: 0.06606028800000002\n",
      "b: 4 error rate: 0.8462008320000005\n",
      "b: 4 accuracy: 0.1537991679999995\n"
     ]
    }
   ],
   "source": [
    "import math\n",
    "import scipy.special\n",
    "from random import seed\n",
    "from random import randint\n",
    "\n",
    "\n",
    "for b in range(1,5):\n",
    "    sum=0\n",
    "    p = 0.2\n",
    "\n",
    "    for k in range(1, b+1):\n",
    "        x1=scipy.special.binom(2*b+1, k)\n",
    "        x2=p**k\n",
    "        x3=(1.0 - p)**(2*b+1-k)\n",
    "        print(\"prob\", k, \"errors:\", x1*x2*x3)\n",
    "        sum += x1*x2*x3\n",
    "\n",
    "    print(\"b:\", b, \"error rate:\", sum)\n",
    "    print(\"b:\", b, \"accuracy:\", 1.-sum)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.3498542274052478\n",
      "0.23809523809523808\n",
      "0.34462775400651147\n"
     ]
    }
   ],
   "source": [
    "import math\n",
    "import scipy.special\n",
    "from random import seed\n",
    "from random import randint\n",
    "# scipy.special.comb(N, k, exact=False, repetition=False)\n",
    "\n",
    "\n",
    "b = 3\n",
    "v1 = scipy.special.comb(2*b, b) * math.factorial(b) / (2*b+1)**b\n",
    "print(v1)\n",
    "v2 = scipy.special.comb(2*b, b) / scipy.special.comb(2*b+1, b, repetition=True)\n",
    "print(v2)\n",
    "\n",
    "\n",
    "d=1000\n",
    "sz_bin=int(d/(2*b+1))\n",
    "v3=1.\n",
    "for i in range(b):\n",
    "    v3*=sz_bin/(d-i)\n",
    "v3 = scipy.special.comb(2*b, b) * math.factorial(b) * v3\n",
    "print(v3)\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.007955\n",
      "0.008000000000000002\n",
      "0.383772\n",
      "0.3840000000000001\n",
      "0.096188\n",
      "0.09600000000000003\n",
      "0.512085\n",
      "0.5120000000000001\n"
     ]
    }
   ],
   "source": [
    "import random\n",
    "# Function for biased coin\n",
    "# p is the probabilty of Head\n",
    "def flip(p):\n",
    "    return 1 if random.random() < p else 0\n",
    "\n",
    "ok0=0\n",
    "ok1=0\n",
    "ok2=0\n",
    "ok3=0\n",
    "rounds=1000000\n",
    "chkl0 = [[0,0,0]]\n",
    "chkl1 = [[1,0,0], [0,1,0], [0,0,1]]\n",
    "chkl2 = [[1,1,0], [1,0,1], [0,1,1]]\n",
    "chkl3 = [[1,1,1]]\n",
    "\n",
    "for r in range(rounds):\n",
    "    l = []\n",
    "    for i in range(3):\n",
    "        l.append(flip(0.2))\n",
    "    if l == chkl1[0] or l == chkl1[1] or l == chkl1[2]:\n",
    "        ok1+=1\n",
    "    if l == chkl2[0] or l == chkl2[1] or l == chkl2[2]:\n",
    "        ok2+=1\n",
    "    if l == chkl0[0]:\n",
    "        ok0+=1\n",
    "    if l == chkl3[0]:\n",
    "        ok3+=1\n",
    "                \n",
    "        \n",
    "print(ok3/rounds)\n",
    "print(0.2*0.2*0.2)\n",
    "print(ok1/rounds)\n",
    "print(3*0.2*0.8*0.8)\n",
    "print(ok2/rounds)\n",
    "print(3*0.2*0.2*0.8)\n",
    "print(ok0/rounds)\n",
    "print(0.8*0.8*0.8)\n",
    "\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

